From Warfighting Needs to Robot Actuation: A Complete Rapid Integration Swarming Solution

Swarm robotics systems have the potential to transform warfighting in urban environments, but until now have not seen large-scale field testing. We present the Rapid Integration Swarming Ecosystem (RISE), a platform for future multi-agent research and deployment. RISE enables rapid integration of third-party swarm tactics and behaviors, which was demonstrated using both physical and simulated swarms. Our physical testbed is composed of more than 250 networked heterogeneous agents and has been extensively tested in mock warfare scenarios at five urban combat training ranges. RISE implements live, virtual, constructive simulation capabilities to allow the use of both virtual and physical agents simultaneously, while our "fluid fidelity" simulation enables adaptive scaling between low and high fidelity simulation levels based on dynamic runtime requirements. Both virtual and physical agents are controlled with a unified gesture-based interface that enables a greater than 150:1 agent-to-operator ratio. Through this interface, we enable efficient swarm-based mission execution. RISE translates mission needs to robot actuation with rapid tactic integration, a reliable testbed, and efficient operation.

==> listings/poi.py <==
\begin{lstlisting} [language=Python]
# SketchInputTypes.PointOfInterest
{
    `basic_type' : PARAM_CUSTOM_POINT,
    `type_id' : int(SketchInputTypes.PointOfInterest),
    `gname' : 'lowercase_p',
    `parameters' : 
        json.dumps(
            PointProperties(
                display_name = 'Point of Interest',
                sphere_color = [0.0, 1.0, 0.0, 1.0],
                beacon_color = [0.0, 1.0, 0.0, 0.1],
                radius_m = 1.0,
                lock_axes = 2).__dict__)
}, 
\end{lstlisting}


==> listings/tactic_definitions.py <==
\begin{lstlisting} [language=Python]
class OverheadScan(Tactic):

    # Tactic description data that is sent to C2 during registration.
    TacticDefinition = TacticDefinition(
        `Overhead Scan',
        `Fly agents over an area to find artifacts.',
        `circle',
        context = [
            SketchInputTypes.ExploreArea, 
            SketchInputTypes.Sector],
        parameters = [
            TacticParameter(
                `Altitude',
                `Height in meters that UAV will assume. Use -1 for automatic selection.',
                float,
                -1),
            TacticParameter(
                `Cell Size',
                `Minimum linear distance between waypoints in meters.',
                float,
                10),
            TacticParameter(
                `Agent Count',
                `Number of agents used to scan area.',
                int,
                5)])
\end{lstlisting} 
